Dynamic surface tension of the pure liquid-vapor interface subjected to the cyclic loads

We demonstrate a methodology for computationally investigating the mechanical response of a pure molten lead surface system to the lateral mechanical cyclic loads and try to answer the question: how dose the dynamically driven liquid surface system follow the classical physics of the elastic-driven oscillation? The steady-state oscillation of the dynamic surface tension under cyclic load, including the excitation of high frequency vibration mode at different driving frequencies and amplitudes, was compared with the classical theory of single-body driven damped oscillator. Under the highest studied frequency (50 GHz) and amplitude (5%) of the load, the increase of the (mean value) dynamic surface tension could reach ~5%. The peak and trough values of the instantaneous dynamic surface tension could reach (up to) 40% increase and (up to) 20% decrease compared to the equilibrium surface tension, respectively. The extracted generalized natural frequencies and the generalized damping constants seem to be intimately related to the intrinsic timescales of the atomic temporal-spatial correlation functions of the liquids both in the bulk region and in the outermost surface layers. These insights uncovered could be helpful for quantitative manipulation of the liquid surface tension using ultrafast shockwaves or laser pulses.

==> fig/fig10/20.Excessstress.ave.1_.r <==
0 -23.365
4 14.436
8 34.001
12 2.369
16 -27.442
20 -23.365


==> fig/fig10/20.Excessstress.ave.3_.r <==
0 -59.668
4 25.51
8 118.63
12 -12.918
16 -71.555
20 -59.668
24 25.51
28 118.63
32 -12.918
36 -71.555
40 -59.668
44 25.51
48 118.63
52 -12.918
56 -71.555
60 -59.668
64 25.51
68 118.63
72 -12.918
76 -71.555
80 -59.668
84 25.51
88 118.63
92 -12.918
96 -71.555
100 -59.668
104 25.51
108 118.63
112 -12.918
116 -71.555
120 -59.668
124 25.51
128 118.63
132 -12.918
136 -71.555
140 -59.668
144 25.51
148 118.63
152 -12.918
156 -71.555
160 -59.668
164 25.51
168 118.63
172 -12.918
176 -71.555
180 -59.668
184 25.51
188 118.63
192 -12.918
196 -71.555


==> fig/fig10/20.Excessstress.ave.5_.r <==
0 -54.935
4 12.674
8 212.125
12 -59.91
16 -109.953
20 -54.935
24 12.674
28 212.125
32 -59.91
36 -109.953
40 -54.935
44 12.674
48 212.125
52 -59.91
56 -109.953
60 -54.935
64 12.674
68 212.125
72 -59.91
76 -109.953
80 -54.935
84 12.674
88 212.125
92 -59.91
96 -109.953
100 -54.935
104 12.674
108 212.125
112 -59.91
116 -109.953
120 -54.935
124 12.674
128 212.125
132 -59.91
136 -109.953
140 -54.935
144 12.674
148 212.125
152 -59.91
156 -109.953
160 -54.935
164 12.674
168 212.125
172 -59.91
176 -109.953
180 -54.935
184 12.674
188 212.125
192 -59.91
196 -109.953


==> fig/fig10/fig.10.shell.sh <==
#set loadpath '/home/yyangrg8/.gnuplot/share/gnuplot/4.6/PostScript/'
set size 1.55,1.45
set term post eps enhanced color "Times-Bold,25" size 3.5,3.5
set encoding iso_8859_1
set output "fig10.eps"
set border lw 1.8
set mxtics 2
set mytics 2
set key samplen 0.8 spacing 0.6
set key maxrows 4
unset colorbox
set tmargin 0
set bmargin 0
set lmargin 0
set rmargin 0
set samples 1000
set multiplot layout 1,1




set size 0.4,0.4
set origin 0.22,0.93
set format x ""
set xtics 0,5,20
set mxtics 2
set ytics -200,200,200 offset 0.7,0.
set ytics nomirror
set ylabel '{/Times-Italic-Bold {/Symbol-Oblique g}}({/Times-Italic-Bold {/Symbol-Oblique e}}, {/Times-Italic-Bold {/Symbol-Oblique w}}, {{/Times-Italic-Bold {t}}^{{~{1}{.8/Symbol \176}}}})-{/Times-Italic-Bold {/Symbol-Oblique g}}_0({/Times-Italic-Bold {/Symbol-Oblique e}}, {/Times-Italic-Bold {/Symbol-Oblique w}}) (mN/m)' offset 1.8,1 font "Times-Bold,22"

set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#FFFFFF"
set y2tics -1.0,1,1.0 tc rgb "#7f7f7f" offset 0.0,0.0
set my2tics 2
set y2range [-1.2:1.2]
set format y2 ""
set y2tics nomirror
s='(a1)'
set label 1 s font  "Times-Bold,25" at graph 0.85,graph 0.9 center
set label 21 '{/Symbol-Oblique w} = 50GHz' at graph 0.50,graph 1.20 center front
set label 22 '{/Symbol-Oblique e} = 1%'    at graph 0.50,graph 1.08 center front
set key bottom reverse Left at graph 1.05,graph 0.04  font "Times-Bold,14" 
b2=2*pi/20;
a3=98;
a2=87;
d2=583;
f1(x)=a2*cos(b2*x+c2)*sin(b2*x+c2)+a3*sin(b2*x+c3)
fit f1(x) '20.Excessstress.ave.1%.r' u 1:2 via a2,b2,c2,a3,c3
plot [0:20][-230:230][][]\
	sin(2*pi*x/20)  w l  lt 2 lw 3.0 lc rgb  "#7f7f7f"  axis x2y2  t 'Cyclic load',\
	'20.Excessstress.ave.1%.r' u 1:2 lw 3 pt 6 lc rgb "black" axis x1y1 t 'MD data',\
	f1(x) w l lt 1 lw 2 lc rgb "black"  axis x1y1 t 'Eq.(6)',\
	'20.Excessstress.ave.1%.r' u 1:2 lw 3 pt 146 ps 2    lc rgb "black" axis x1y1 t '',\
	'20.Excessstress.ave.1%.r' u 1:2 lw 3 pt 7   ps 0.8  lc rgb "black" axis x1y1 t ''
unset object 1
unset label 21
unset label 22


set size 0.4,0.4
set origin 0.62,0.93
unset ylabel
unset y2tics
set format x ""
set xtics 0,5,20
set ytics -200,200,200
set ytics nomirror
set format y ""
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#cccccc"
set y2tics -1.0,1,1.0 tc rgb "#7f7f7f" offset 0.0,0.0
set my2tics 2
set y2range [-1.2:1.2]
set format y2 ""
set y2tics nomirror
s='(b1)'
set label 1 s font  "Times-Bold,25" at graph 0.85,graph 0.9 center
set label 21 '{/Symbol-Oblique w} = 50GHz' at graph 0.50,graph 1.20 center front
set label 22 '{/Symbol-Oblique e} = 3%'    at graph 0.50,graph 1.08 center front
set key bottom reverse Left at graph 1.05,graph 0.04  font "Times-Bold,14" 
b2=2*pi/20;
a3=98;
a2=85;
d2=615;
f1(x)=a2*cos(b2*x+c2)*sin(b2*x+c2)+a3*sin(b2*x+c3)
fit f1(x) '20.Excessstress.ave.3%.r' u 1:2 via a2,b2,c2,a3,c3
plot [0:20][-230:230][][]\
	sin(2*pi*x/20)  w l lt 2 lw 3.0 lc rgb  "#7f7f7f"  axis x2y2  t 'Cyclic load',\
	'20.Excessstress.ave.3%.r' u 1:2 lw 3 pt 6 lc rgb "black" axis x1y1 t 'MD data',\
	f1(x) w l lt 1 lw 2 lc rgb "black"  axis x1y1 t 'Eq.(6)',\
	'20.Excessstress.ave.3%.r' u 1:2 lw 3 pt 146 ps 2    lc rgb "black" axis x1y1 t '',\
	'20.Excessstress.ave.3%.r' u 1:2 lw 3 pt 7   ps 0.8  lc rgb "black" axis x1y1 t ''
unset object 1
unset label 21
unset label 22


set size 0.4,0.4
set origin 1.02,0.93
set format x ""
set xtics 0,5,20
set ytics -200,200,200
set ytics nomirror
set format y ""
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#888888"
set y2tics -1.0,1,1.0 tc rgb "#7f7f7f" offset 0.0,0.0
set format y2 ""
set y2range [-1.2:1.2]
set label 2 '{/Times-Italic-Bold {/Symbol-Oblique e}}'    at graph 1.05,graph 0.925 center front tc rgb "#7f7f7f"
set label 3 '{0}'                                         at graph 1.05,graph 0.5 center front tc rgb "#7f7f7f"
set label 4 '{-}{/Times-Italic-Bold {/Symbol-Oblique e}}' at graph 1.05,graph 0.088 center front tc rgb "#7f7f7f"
set y2label '{/Times-Italic-Bold f}({/Times-Italic-Bold {t}}^{~{1}{.8/Symbol \176}})-1' offset -0.6, 0.0 rotate by 270 font "Times-Bold" tc rgb  '#7f7f7f'
set y2tics nomirror
s='(c1)'
set label 1 s font  "Times-Bold,25" at graph 0.85,graph 0.9 center
set label 21 '{/Symbol-Oblique w} = 50GHz' at graph 0.50,graph 1.20 center front
set label 22 '{/Symbol-Oblique e} = 5%'    at graph 0.50,graph 1.08 center front
set key bottom reverse Left at graph 1.05,graph 0.04  font "Times-Bold,14" 
b2=2*pi/20;
a3=98;
a2=85;
d2=615;
f1(x)=a2*cos(b2*x+c2)*sin(b2*x+c2)+a3*sin(b2*x+c3)
fit f1(x) '20.Excessstress.ave.5%.r' u 1:2 via a2,b2,c2,a3,c3
plot [0:20][-230:230][][]\
  sin(2*pi*x/20)  w l lt 2 lw 3.0 lc rgb  "#7f7f7f"  axis x1y2 t 'Cyclic load',\
	'20.Excessstress.ave.5%.r' u 1:2 lw 3 pt 6 lc rgb "black" axis x1y1 t 'MD data',\
	f1(x) w l lt 1 lw 2 lc rgb "black"  axis x1y1 t 'Eq.(6)',\
	'20.Excessstress.ave.5%.r' u 1:2 lw 3 pt 146 ps 2    lc rgb "black" axis x1y1 t '',\
	'20.Excessstress.ave.5%.r' u 1:2 lw 3 pt 7   ps 0.8  lc rgb "black" axis x1y1 t ''
unset label 2
unset label 3
unset label 4
unset label 21
unset label 22
unset object 1




set size 0.4,0.4
set origin 0.22,0.53
set format x ""
set xtics 0,5,20
set ytics -200,200,200
set ytics mirror
set format y "%.f"
set ylabel '{/Times-Italic-Bold {/Symbol-Oblique g}}_t({/Times-Italic-Bold {/Symbol-Oblique e}}, {/Times-Italic-Bold {/Symbol-Oblique w}}, {{/Times-Italic-Bold {t}}^{{~{1}{.8/Symbol \176}}}})-{/Times-Italic-Bold {/Symbol-Oblique g}}_{t0}({/Times-Italic-Bold {/Symbol-Oblique e}}, {/Times-Italic-Bold {/Symbol-Oblique w}})' offset 1.8,0 font "Times-Bold,22"
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#FFFFFF"
unset y2label
unset y2tics
s='(a2)'
set label 1 s font  "Times-Bold,25" at graph 0.85,graph 0.9 center
set key bottom reverse Left at graph 1.28,graph 0.04  font "Times-Bold,14"
plot [0:20][-230:230] \
	'ud.total.50.1.r'   u 1:($2+1000)     lw 3  pt 146  ps 1   lc rgb "#000000" t 'MD data',\
  'ud.total.50.1.r.t' u 1:2 w l lt 1  lw 2    lc rgb "black" t 'sinusoidal fit',\
	'ud.total.50.1.r'   u 1:2     lw 3  pt 146  ps 2   lc rgb "#000000" t ''
unset object 1


set size 0.4,0.4
set origin 0.62,0.53
set format x ""
set xtics 0,5,20
set ytics -200,200,200
set ytics mirror
set format y ""
unset ylabel
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#cccccc"
s='(b2)'
set label 1 s font  "Times-Bold,25" at graph 0.85,graph 0.9 center
set key bottom reverse Left at graph 1.28,graph 0.04  font "Times-Bold,14"
plot [0:20][-230:230] \
	'ud.total.50.1.r'   u 1:($2+1000)     lw 3  pt 146  ps 1   lc rgb "#000000" t 'MD data',\
  'ud.total.50.3.r.t' u 1:2 w l lt 1  lw 2    lc rgb "black" t 'sinusoidal fit',\
	'ud.total.50.3.r'   u 1:2     lw 3  pt 146  ps 2   lc rgb "#000000" t ''
unset object 1


set size 0.4,0.4
set origin 1.02,0.53
set format x ""
set xtics 0,5,20
set ytics -200,200,200
set ytics mirror
set format y ""
unset ylabel
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#888888"
s='(c2)'
set label 1 s font  "Times-Bold,25" at graph 0.85,graph 0.9 center
set key bottom reverse Left at graph 1.28,graph 0.04  font "Times-Bold,14"
plot [0:20][-230:230] \
	'ud.total.50.1.r'   u 1:($2+1000)     lw 3  pt 146  ps 1   lc rgb "#000000" t 'MD data',\
  'ud.total.50.5.r.t' u 1:2 w l lt 1  lw 2    lc rgb "black" t 'sinusoidal fit',\
	'ud.total.50.5.r'   u 1:2     lw 3  pt 146  ps 2   lc rgb "#000000" t ''
unset object 1


set size 0.4,0.4
set origin 0.22,0.13
set format x "% g"
set xtics 0,5,19 offset -0.2,0.4
set xlabel '{{/Times-Italic-Bold {t}}^{{~{1}{.8/Symbol \176}}}} (ps)' offset 0.,0.8  font "Times-Bold,25"
set ytics -200,200,200
set ytics mirror
set format y "%.f"
set ylabel '{/Times-Italic-Bold {/Symbol-Oblique g}}_b({/Times-Italic-Bold {/Symbol-Oblique e}}, {/Times-Italic-Bold {/Symbol-Oblique w}}, {{/Times-Italic-Bold {t}}^{{~{1}{.8/Symbol \176}}}})-{/Times-Italic-Bold {/Symbol-Oblique g}}_{b0}({/Times-Italic-Bold {/Symbol-Oblique e}}, {/Times-Italic-Bold {/Symbol-Oblique w}})' offset 1.8,0 font "Times-Bold,22"
unset y2label
unset y2tics
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#FFFFFF"
s='(a3)'
set label 1 s font  "Times-Bold,25" at graph 0.85,graph 0.9 center
set key bottom reverse Left at graph 2.1,graph 0.04  font "Times-Bold,14"
plot [0:20][-230:230] \
	'ud.total.50.1.r'   u 1:($2+1000)     lw 3  pt 7    ps 1   lc rgb "#000000" t 'MD data',\
  'ud.total.50.1.long.t.r' u 1:2 w l lt 1  lw 2            lc rgb "black" t 'sinusoidal fit, 2nd order',\
	'ud.total.50.1.long.t'   u 1:2     lw 3  pt 7    ps 1.0  lc rgb "#000000" t ''
unset object 1


set size 0.4,0.4
set origin 0.62,0.13 
set format x "% g"
set xtics 0,5,19
set xlabel '{{/Times-Italic-Bold {t}}^{{~{1}{.8/Symbol \176}}}} (ps)' offset 0.,0.8 font "Times-Bold,25"
set ytics -200,200,200
set ytics mirror
set format y ""
unset ylabel
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#cccccc"
s='(b3)'
set label 1 s font  "Times-Bold,25" at graph 0.85,graph 0.9 center
set key bottom reverse Left at graph 2.1 ,graph 0.04  font "Times-Bold,14"
plot [0:20][-230:230] \
	'ud.total.50.1.r'   u 1:($2+1000)     lw 3  pt 7    ps 1   lc rgb "#000000" t 'MD data',\
  'ud.total.50.3.long.t.r' u 1:2 w l lt 1  lw 2            lc rgb "black" t 'sinusoidal fit, 2nd order',\
	'ud.total.50.3.long.t'   u 1:2     lw 3  pt 7    ps 1.0  lc rgb "#000000" t ''
unset object 1

set size 0.4,0.4
set origin 1.02,0.13
set format x "% g"
set xtics 0,5,20
set xlabel '{{/Times-Italic-Bold {t}}^{{~{1}{.8/Symbol \176}}}} (ps)' offset 0.,0.8 font "Times-Bold,25"
set ytics -200,200,200
set ytics mirror
set format y ""
unset ylabel
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#888888"
s='(c3)'
set label 1 s font  "Times-Bold,25" at graph 0.85,graph 0.9 center
set key bottom reverse Left at graph 2.1 ,graph 0.04  font "Times-Bold,14"
plot [0:20][-230:230] \
	'ud.total.50.1.r'   u 1:($2+1000)     lw 3  pt 7    ps 1   lc rgb "#000000" t 'MD data',\
  'ud.total.50.5.long.t.r' u 1:2 w l lt 1  lw 2            lc rgb "black" t 'sinusoidal fit, 2nd order',\
	'ud.total.50.5.long'   u 1:2     lw 3  pt 7    ps 1.0  lc rgb "#000000" t ''
unset object 1

unset multiplot
!epstopdf fig10.eps 


==> fig/fig10/point.f <==
17.2 -40
17.2 -60
17.2 -80


==> fig/fig10/point.h <==
8.5 52
8.5 30
8.5 8


==> fig/fig10/ud.total.50.1.long.t.r <==
0 -10.898
0.20202 -10.501
0.40404 -10.035
0.606061 -9.5
0.808081 -8.894
1.0101 -8.218
1.21212 -7.472
1.41414 -6.658
1.61616 -5.777
1.81818 -4.832
2.0202 -3.826
2.22222 -2.762
2.42424 -1.645
2.62626 -0.479
2.82828 0.731
3.0303 1.979
3.23232 3.26
3.43434 4.566
3.63636 5.892
3.83838 7.23
4.0404 8.574
4.24242 9.915
4.44444 11.246
4.64646 12.56
4.84848 13.85
5.05051 15.106
5.25253 16.323
5.45455 17.493
5.65657 18.608
5.85859 19.662
6.06061 20.649
6.26263 21.561
6.46465 22.394
6.66667 23.143
6.86869 23.801
7.07071 24.366
7.27273 24.832
7.47475 25.199
7.67677 25.461
7.87879 25.619
8.08081 25.671
8.28283 25.616
8.48485 25.454
8.68687 25.186
8.88889 24.814
9.09091 24.34
9.29293 23.766
9.49495 23.097
9.69697 22.335
9.89899 21.485
10.101 20.554
10.303 19.545
10.5051 18.465
10.7071 17.321
10.9091 16.119
11.1111 14.866
11.3131 13.57
11.5152 12.238
11.7172 10.877
11.9192 9.496
12.1212 8.101
12.3232 6.702
12.5253 5.305
12.7273 3.918
12.9293 2.548
13.1313 1.202
13.3333 -0.113
13.5354 -1.391
13.7374 -2.626
13.9394 -3.812
14.1414 -4.944
14.3434 -6.018
14.5455 -7.029
14.7475 -7.974
14.9495 -8.851
15.1515 -9.656
15.3535 -10.388
15.5556 -11.046
15.7576 -11.629
15.9596 -12.138
16.1616 -12.573
16.3636 -12.935
16.5657 -13.225
16.7677 -13.447
16.9697 -13.603
17.1717 -13.695
17.3737 -13.728
17.5758 -13.706
17.7778 -13.633
17.9798 -13.514
18.1818 -13.353
18.3838 -13.155
18.5859 -12.927
18.7879 -12.672
18.9899 -12.397
19.1919 -12.107
19.3939 -11.807
19.596 -11.502
19.798 -11.197
20 -10.898


==> fig/fig10/ud.total.50.1.r <==
0 -8.026
4 10.898
8 12.022
12 -2.254
16 -11.126
20 -8.026


==> fig/fig10/ud.total.50.3.long.t.r <==
0 -27.124
0.20202 -28.15
0.40404 -29.244
0.606061 -30.359
0.808081 -31.443
1.0101 -32.445
1.21212 -33.313
1.41414 -33.996
1.61616 -34.444
1.81818 -34.609
2.0202 -34.447
2.22222 -33.919
2.42424 -32.99
2.62626 -31.632
2.82828 -29.823
3.0303 -27.547
3.23232 -24.797
3.43434 -21.573
3.63636 -17.883
3.83838 -13.744
4.0404 -9.178
4.24242 -4.219
4.44444 1.097
4.64646 6.721
4.84848 12.603
5.05051 18.685
5.25253 24.904
5.45455 31.193
5.65657 37.483
5.85859 43.703
6.06061 49.78
6.26263 55.64
6.46465 61.214
6.66667 66.431
6.86869 71.225
7.07071 75.535
7.27273 79.304
7.47475 82.481
7.67677 85.022
7.87879 86.89
8.08081 88.057
8.28283 88.504
8.48485 88.218
8.68687 87.198
8.88889 85.45
9.09091 82.99
9.29293 79.843
9.49495 76.041
9.69697 71.626
9.89899 66.647
10.101 61.158
10.303 55.22
10.5051 48.9
10.7071 42.268
10.9091 35.398
11.1111 28.364
11.3131 21.243
11.5152 14.111
11.7172 7.045
11.9192 0.115
12.1212 -6.606
12.3232 -13.055
12.5253 -19.171
12.7273 -24.898
12.9293 -30.189
13.1313 -35.004
13.3333 -39.307
13.5354 -43.076
13.7374 -46.291
13.9394 -48.946
14.1414 -51.038
14.3434 -52.577
14.5455 -53.577
14.7475 -54.062
14.9495 -54.06
15.1515 -53.61
15.3535 -52.751
15.5556 -51.531
15.7576 -50
15.9596 -48.211
16.1616 -46.219
16.3636 -44.08
16.5657 -41.851
16.7677 -39.586
16.9697 -37.338
17.1717 -35.157
17.3737 -33.091
17.5758 -31.18
17.7778 -29.461
17.9798 -27.964
18.1818 -26.715
18.3838 -25.73
18.5859 -25.02
18.7879 -24.587
18.9899 -24.429
19.1919 -24.533
19.3939 -24.882
19.596 -25.452
19.798 -26.211
20 -27.124


==> fig/fig10/ud.total.50.3.r <==
0 -30.258
4 37.947
8 33.501
12 -7.855
16 -21.347
20 -30.258


==> fig/fig10/ud.total.50.5.long.t.r <==
0 -0.567
0.20202 -6.114
0.40404 -12.244
0.606061 -18.807
0.808081 -25.647
1.0101 -32.598
1.21212 -39.491
1.41414 -46.157
1.61616 -52.429
1.81818 -58.143
2.0202 -63.144
2.22222 -67.29
2.42424 -70.447
2.62626 -72.502
2.82828 -73.355
3.0303 -72.928
3.23232 -71.163
3.43434 -68.026
3.63636 -63.504
3.83838 -57.608
4.0404 -50.372
4.24242 -41.855
4.44444 -32.137
4.64646 -21.319
4.84848 -9.523
5.05051 3.109
5.25253 16.423
5.45455 30.248
5.65657 44.402
5.85859 58.695
6.06061 72.931
6.26263 86.912
6.46465 100.439
6.66667 113.318
6.86869 125.362
7.07071 136.39
7.27273 146.237
7.47475 154.752
7.67677 161.801
7.87879 167.268
8.08081 171.061
8.28283 173.109
8.48485 173.366
8.68687 171.81
8.88889 168.445
9.09091 163.3
9.29293 156.429
9.49495 147.909
9.69697 137.842
9.89899 126.35
10.101 113.575
10.303 99.678
10.5051 84.833
10.7071 69.228
10.9091 53.06
11.1111 36.535
11.3131 19.859
11.5152 3.243
11.7172 -13.109
11.9192 -28.995
12.1212 -44.222
12.3232 -58.611
12.5253 -71.994
12.7273 -84.221
12.9293 -95.16
13.1313 -104.7
13.3333 -112.75
13.5354 -119.246
13.7374 -124.145
13.9394 -127.429
14.1414 -129.104
14.3434 -129.202
14.5455 -127.776
14.7475 -124.903
14.9495 -120.679
15.1515 -115.222
15.3535 -108.665
15.5556 -101.155
15.7576 -92.852
15.9596 -83.926
16.1616 -74.554
16.3636 -64.913
16.5657 -55.186
16.7677 -45.548
16.9697 -36.173
17.1717 -27.224
17.3737 -18.854
17.5758 -11.204
17.7778 -4.397
17.9798 1.46
18.1818 6.282
18.3838 10
18.5859 12.572
18.7879 13.975
18.9899 14.21
19.1919 13.3
19.3939 11.291
19.596 8.249
19.798 4.261
20 -0.567


==> fig/fig10/ud.total.50.5.r <==
0 -49.586
4 69.403
8 47.602
12 -19.548
16 -22.938
20 -49.586


==> fig/fig2/raw/fig2.shell/plot.stress.p.sh <==
set size 1.5,1.5
set term post eps enhanced color solid  "Times-Bold" 22 size 2.0,2.0
#set term post eps color solid enh
set size ratio 1.0
#set linetype solid 
set encoding iso_8859_1
#set style data lines 
#set terminal solid 
#set style line 1 lt 2 lw 2 pt 3 ps 0.5
set  output   "fig.stress.eps"  
set ylabel '{{Stress}(z)}(kbar)' offset 2.0,0.  font "Times-Bold,22"
set xlabel '{/Times-Italic-Bold {z} ({\305})' offset -0.0,0.  font "Times-Bold,22"
#set y2label '{/Times-Italic-Bold Lx}({\305})' offset 1.2,0.  font "Times-Bold,13"
#set xlabel 'Change Lx(%)' offset 0.,0.  font "Times-Bold,15"
#set style line 5 lt rgb "cyan" lw 3 pt 6
#set y2tics
#set xtics
#set xtics nomirror
#set ytics nomirror
#set key top horizontal center
#set key top left at -27.0,39.0
#set xtics format  "%.2f"
#set xtics -40,10,10
set yrange [-16:35]
set ytics -10,10,35
#set xtics add (0)
set mxtics 2
set mytics 2
#set format y "%.2f"
#set key top center
#set xrange [400:650]
#set key right reverse Left at graph 0.25,graph 0.92 font "Times-Bold,8" samplen 1. spacing 1.8
#set key left
#set label 1 '0ps' at graph 0.9,graph 0.88 center front
set sample 10000
#plot [-25:7][] 'stress.4.out' u 1:2 w l lw 2 t""
plot [-20:10][] 'stress.4.out' u 1:2:(5) w l lw 2 lc 0  smooth acsplines t"",0 lc 0 t""


==> fig/fig3/plot.paper.stress.sh <==
set size 1.4,1.4
set term post eps enhanced color solid  "Times-Bold" 22 size 2.,2.
set size ratio 1.0
set encoding iso_8859_1
set output  "fig3.eps"  
set bar 1.7
set ylabel '{ /Times-Italic-Bold <{/Symbol-Oblique g}>}_{cg}({/Times-Italic-Bold t}) (mN/m)' offset 2.5,0. font "Times-Bold,22"
set xlabel '{/Times-Italic-Bold {t}} (ns)' offset 0,0.6  font "Times-Bold,22"
set ytics 570,10,610 offset 0.6,0
set xtics 0,100,400  offset 0,0.3
set mxtics 2
set mytics 2
set key Right left at graph 0.52,graph 0.38 font "Times-Bold,22" samplen 1. spacing 1.2
set object 1 rectangle from graph 0.103,graph 0 to graph 0.334,graph 1 behind fillstyle transparent solid 0.1 noborder fillcolor rgb "red"
set object 2 rectangle from graph 0.334,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.1 noborder fillcolor rgb "green"
set label 4 '{/Times-Italic-Bold t}_{/Times trans}' at graph 0.22,graph 1.06 center textcolor rgb 'red'
set label 5 '{/Times-Italic-Bold t}_{/Times steady}' at graph 0.66,graph 1.06 center textcolor rgb 'green'

plot [-40:350][576:602] \
'r.0'    u 1:2   w l              lw 3  lc rgb 'green4'   t '{{/Symbol-Oblique g}}_{0}({{/Symbol-Oblique e}},{{/Symbol-Oblique w}})',\
'r.eq'   u 1:2   w l              lw 2  lt 3  lc rgb 'gray'    t '{{/Symbol-Oblique g}}_{eq}',\
'3.3'    u 1:2:3 w ye pt 7 ps 1.6 lw 1  lc rgb 'black'  t '',\
'r.eq.1' u 1:2   w l                    lc rgb 'black'  t ''
! epstopdf fig3.eps


==> fig/fig4/a-e1.file/6.xiugai.new.5tu.paper.new.sh <==
#--------------------------------------------
set size 1.12,1.15
set term post eps enhanced color "Times-Bold" 18 size 4.5,2.2 
#set size ratio 0.15
set encoding iso_8859_1 
set output "fig4-1.eps"
set origin -0.10,-0.138
set multiplot layout 5, 1
set samples 1000

#set border lw 2
set tmargin 0
set bmargin 0
set lmargin 0
set rmargin 0 
set key maxrows 4
set key samplen 0.8
set key spacing 1.2
set mxtics 2
set mytics 2
set xrange [0:10]
set format x ''
set format y ''
#set ytics -5,2,5 tc rgb  "#cccccc"
set yrange [-1.2:1.2]
set xtics 0,1,10 offset -0.12,0.5
set ytics  -1,1,1  tc rgb  "#7f7f7f" offset 0.7,0. 
#unset ytics
set ylabel '{/Times-Italic-Bold f}({/Times-Italic-Bold {t}}^{~{10}{.8/Symbol \176}})}-1' offset -1.3, 0.2 font "Times-Bold,18" tc rgb "#7f7f7f"
set label 2 '{/Times-Italic-Bold {/Symbol-Oblique e}}' at graph -0.019,graph 0.93 center front tc rgb "#7f7f7f"    
set label 3 '{0}' at graph -0.019,graph 0.5 center front tc rgb "#7f7f7f"
set label 4 '{-}{/Times-Italic-Bold {/Symbol-Oblique e}}' at graph -0.026,graph 0.1 center front tc rgb "#7f7f7f"
#set ytics mirror
set key top horizontal  
set label 1 '(a)' at graph 0.03,graph 0.18 center front
plot sin(2*pi*x/1) w l lt 2 lw 3.0 lc rgb  "#7f7f7f"  axis x1y1  t''
unset label 1

unset format
#set key top horizontal right at 1,610
unset label
unset ylabel
set mxtics 2
set mytics 2
set label 1 '(b1)' at graph 0.037,graph 0.18 center front
#set label 11 '{{1.25GHz}.{3% {/Times-Italic-Bold {L}}_x}' at graph 0.23,graph 0.85 center front
#set ylabel '{/Times-Italic-Bold Lx} ({\305})' offset -0.0,0.  font "Times-Bold,16"
#set ylabel '{{/Times-Italic-Bold {/Symbol g}}(t)}(mN/m)' offset 1.3,-1.0  font "Times-Bold,18" tc rgb  "black"
#set xrange [0:8000]
set key top  left at graph 0.46,graph 0.98 
set xtics nomirror
set format x ''
set ytics 560,30,590  tc rgb  "black"
a=7;
b=2*pi/1;
d=583;
a1=32;
f(x)=a*cos(b*x+c)*sin(b*x+c)+a1*sin(b*x+c1)+d
fit f(x) '800.33' u 1:2  via a,b,c,d,a1,c1
plot [][545:615] '800.33' u 1:2 lw 2 pt 6 lc rgb "black" t '' ,f(x) lt 1 lw 1 lc rgb "black" t '' 
#plot [][545:615] '800.33' u 1:2 lw 2 pt 6 lc rgb "black" t '{{1.25GHz}.{3% {/Times-Italic-Bold {L}}_x}' ,f(x) lt 1 lw 1 lc rgb "black" t'Fit' 
unset label 1

unset label 
unset format
set key top horizontal right
#set mxtics 2
set mytics 2
set label 1 '(c1)' at graph 0.037,graph 0.18 center front
#set label 12 '{{25GHz}.{5% {/Times-Italic-Bold {L}}_x}' at graph 0.17,graph 0.86 center front
#set ylabel '{/Times-Italic-Bold {/Symbol g}}(t)(mN/m)' offset 1.3,-0.9  font "Times-Bold,18" tc rgb  "black" 
#set xrange [0:80003
set key top left at graph 0.51,graph 0.98
set xtics nomirror
set format x ''
set ytics 550,110,660  tc rgb  "black"
a4=38;
a5=63;
b4=2*pi/1;
d4=612;
f2(x)=a4*sin(b4*x+c4)*cos(b4*x+c4)+a5*cos(b4*x+c5)+d4
fit f2(x) '40.5%.4ps.1' u 1:2 via a4,b4,c4,d4,a5,c5
plot [][495:705] '40.5%.4ps.1' u 1:2 lw 2 pt 6 lc rgb "blue"  t '',f2(x) lt 1 lw 1 lc rgb "blue" t ''
#plot [][495:705] '40.5%.4ps.1' u 1:2 lw 2 pt 6 lc rgb "blue"  t'{{25GHz}.{5% {/Times-Italic-Bold {L}}_x}',f2(x) lt 1 lw 1 lc rgb "blue" t'Fit'
unset label 1


unset label 
unset format
set key top horizontal right
#set mxtics 2
set mytics 2
set label 1 '(d1)' at graph 0.037,graph 0.18 center front
#set label 12 '{{25GHz}.{5% {/Times-Italic-Bold {L}}_x}' at graph 0.17,graph 0.86 center front
#set ylabel '{/Times-Italic-Bold {/Symbol g}}(t)(mN/m)' offset 1.3,-0.9  font "Times-Bold,18" tc rgb  "black" 
#set xrange [0:80003
set key top left at graph 0.53,graph 0.98
set xtics nomirror
set format x ''
set ytics 540,160,700  tc rgb  "black"
b20=2*pi/1;
a30=94;
a20=55;
d20=597;
f1(x)=a20*cos(b20*x+c20)*sin(b20*x+c20)+a30*sin(b20*x+c30)+d20
fit f1(x) 'Excess.10.3%.r' u 1:2 via a20,b20,c20,d20,a30,c30
plot [][465:780] 'Excess.10.3%.r' u 1:2 lw 2 pt 6 lc rgb "dark-green"  t '',f1(x) lt 1 lw 1 lc rgb "dark-green" t''
#plot [][465:780] 'Excess.10.3%.r' u 1:2 lw 2 pt 6 lc rgb "dark-green"  t'{{50GHz}.{3% {/Times-Italic-Bold {L}}_x}',f1(x) lt 1 lw 1 lc rgb "dark-green" t'Fit'
unset label 1

unset label
unset format
set key top horizontal right
#set mxtics 2
set label 1 '(e1)' at graph 0.037,graph 0.18 center front
#set label 14 '{{50GHz}.{5% {/Times-Italic-Bold {L}}_x}' at graph 0.70,graph 0.86 center front
set mytics 2
set xlabel '{/Times-Italic-Bold {t}}^{{~{10}{.8/Symbol \176}}} ({/Times-Italic-Bold {C}})' offset 0.,0.9 font "Times-Bold,18"
set ylabel '{/Times-Italic-Bold {/Symbol-Oblique g}} ({/Times-Italic-Bold {/Symbol-Oblique e}}, {/Times-Italic-Bold {/Symbol-Oblique w}}, {{/Times-Italic-Bold {t}}^{~{10}{.8/Symbol \176}}}) (mN/m)' offset 2.6,5.0  font "Times-Bold,18" tc rgb  "black"
#set xrange [0:8000]
set key top left at graph 0.55,graph 0.98 
set xtics nomirror
set ytics 500,250,750 tc rgb  "black" 
b2=2*pi/1;
a3=138;
a2=159;
d2=610;
f1(x)=a2*cos(b2*x+c2)*sin(b2*x+c2)+a3*sin(b2*x+c3)+d2
fit f1(x) 'Excess.10.5%.r' u 1:2 via a2,b2,c2,d2,a3,c3
plot [][410:895] 'Excess.10.5%.r' u 1:2 lw 2 pt 6 lc rgb "red"  t '',f1(x) lt 1 lw 1 lc rgb "red" t ''
#plot [][410:895] 'Excess.10.5%.r' u 1:2 lw 2 pt 6 lc rgb "red"  t'{{50GHz}.{5% {/Times-Italic-Bold {L}}_x}',f1(x) lt 1 lw 1 lc rgb "red" t'Fit'
unset multiplot
#--------------------------------------------
!epstopdf fig4-1.eps
# gnuplot4


==> fig/fig4/a-e1.file/Excess.10.3_.r <==
0 536.744
0.2 621.213
0.4 714.004
0.6 582.854
0.8 527.065
1 536.132
1.2 615.506
1.4 708.865
1.6 581.431
1.8 524.08
2 539.973
2.2 623.242
2.4 715.673
2.6 583.103
2.8 531.563
3 533.023
3.2 623.578
3.4 716.102
3.6 573.15
3.8 531.312
4 540.842
4.2 623.276
4.4 716.897
4.6 583.946
4.8 530.828
5 537.035
5.2 625.326
5.4 714.285
5.6 584.861
5.8 520.286
6 530.716
6.2 624.951
6.4 713.355
6.6 592.798
6.8 525.475
7 538.386
7.2 628.552
7.4 716.028
7.6 586.771
7.8 518.886
8 536.961
8.2 623.472
8.4 725.969
8.6 589.734
8.8 523.578
9 546.549
9.2 619.488
9.4 718.309
9.6 585.355
9.8 524.387


==> fig/fig4/a-e1.file/Excess.10.5_.r <==
0 559.03
0.2 625.932
0.4 823.869
0.6 554.483
0.8 499.919
1 555.073
1.2 625.435
1.4 825.793
1.6 544.216
1.8 504.134
2 550.472
2.2 627.398
2.4 821.178
2.6 547.377
2.8 493.589
3 560.429
3.2 623.738
3.4 826.916
3.6 548.357
3.8 500.768
4 545.766
4.2 621.778
4.4 815.709
4.6 553.989
4.8 504.278
5 558.699
5.2 616.725
5.4 822.153
5.6 553.89
5.8 501.897
6 554.597
6.2 628.047
6.4 824.048
6.6 555.955
6.8 502.453
7 559.595
7.2 620.388
7.4 825.376
7.6 542.586
7.8 496.739
8 552.008
8.2 620.128
8.4 818.206
8.6 544.118
8.8 498.05
9 559.282
9.2 621.112
9.4 822.023
9.6 559.851
9.8 502.938


==> fig/fig4/b2-e2.file/b2/sss.paper.long.800.3.new.0.sh <==
set size 1.6,1.4
set term post eps enhanced color "Times-Bold,18" size 1.5,1.5 
set encoding iso_8859_1
set output "fig4-2a.eps"
set border lw 1.8
set mxtics 2
set mytics 2
set key maxrows 4
set key samplen 1.2
set key spacing 1.0
#set xtics rotate by 0 12  offset 0,0.2
#set ytics rotate by 0 0.02  offset 0.5,0
unset colorbox
set tmargin 0
set bmargin 0
set lmargin 0
set rmargin 0
set samples 1000
set origin -0.35,-0.3
set multiplot layout 1,1
#set y2label '{/Times-Italic-Bold {L}}_{x}{\261}{/Times-Italic-Bold {L}}_{x}{/Times-Italic-Bold {{/Symbol e}{sin{/Symbol \167}}}}' offset -1.5,0.  font "Times-Bold,14"
set ylabel '{/Times-Italic-Bold {/Symbol-Oblique g}} ({/Times-Italic-Bold {/Symbol-Oblique e}}, {/Times-Italic-Bold {/Symbol-Oblique w}}, {{/Times-Italic-Bold {t}}^{~{1}{.8/Symbol \176}}}) (mN/m)' offset 1.2,0.  font "Times-Bold"
set label 2 '{/Times-Italic-Bold {/Symbol-Oblique e}}'    at graph 1.05,graph 0.925 center front tc rgb "#7f7f7f"    
set label 3 '{0}'                                         at graph 1.05,graph 0.5 center front tc rgb "#7f7f7f"
set label 4 '{-}{/Times-Italic-Bold {/Symbol-Oblique e}}' at graph 1.05,graph 0.088 center front tc rgb "#7f7f7f"
set y2label '{/Times-Italic-Bold f}({/Times-Italic-Bold {t}}^{~{1}{.8/Symbol \176}})}-1' offset 0, 0.0 rotate by 270 font "Times-Bold" tc rgb  '#7f7f7f'

set xlabel '{{/Times-Italic-Bold {t}}^{{~{1}{.8/Symbol \176}}}} (ps)' offset 0.2,0.2  font "Times-Bold"
set xtics font "Times-Bold"
set ytics font "Times-Bold"
set y2tics font "Times-Bold"
#set xlabel 'Change Lx(%)' offset 0.,0.  font "Times-Bold,15"
set y2tics
set label 1 '(a2)' at graph 0.1,graph 0.1 center front
set ytics nomirror
#set key top horizontal center 
set key font ",13" at graph 0.95,graph 0.90
#set key at 100,1900 
set xtics 0,200,800 offset -0.2,0.3
#set ytics 478,113,930
set y2tics -1.0,1,1.2 tc rgb  '#7f7f7f'
set y2tics format  "%.0f"
set ytics format  "%.0f"
set y2range [-1.2:1.2]
set yrange [450:850]
set ytics  400,100,900 offset 0.6,0.0
set xrange [0:800]
set format y2 ''
set mxtics 2
set mytics 2
set my2tics 2
set sample 10000
#set grid x y linewidth 1
#set grid x y linewidth 1
b2=2*pi/800;
a3=98;
a2=87;
d2=615;
f1(x)=a2*cos(b2*x+c2)*sin(b2*x+c2)+a3*sin(b2*x+c3)+d2
fit f1(x) '800.ori.ave' u 1:2 via a2,c2,d2,a3,c3
plot [][][][]  \
   sin(2*pi*x/800)  w l lt 3 lw 3.0 lc rgb  "#7f7f7f"  axis x2y2  t 'Cyclic load',\
	 '800.ori.ave' u 1:2 lw 3 pt 6    lc rgb "black"     axis x1y1  t 'MD data',\
	 f1(x) w l lt 1 lw 2              lc rgb "black"     axis x1y1  t 'Eq.(10)',\
	 '830' u 1:2 with linespoints lt 0 pt 7 ps 0 axis x1y2  t '',\
	 '800.shu.data' u 1:2 with linespoints lt 0 pt 7  ps 0  t'' 


==> fig/fig4/b2-e2.file/c2/sss.paper.long.40.5.new.0.sh <==
set size 1.6,1.4
set term post eps enhanced color "Times-Bold,18" size 1.5,1.5
set encoding iso_8859_1
set output "fig4-2b.eps"
set border lw 1.8
set mxtics 2
set mytics 2
set key maxrows 4
set key samplen 1.2
set key spacing 1.2
#set xtics rotate by 0 12  offset 0,0.2
#set ytics rotate by 0 0.02  offset 0.5,0
unset colorbox
set tmargin 0
set bmargin 0
set lmargin 0
set rmargin 0
set samples 1000
set origin -0.35,-0.3 
set multiplot layout 1,1
#set y2label '{/Times-Italic-Bold {L}}_{x}{\261}{/Times-Italic-Bold {L}}_{x}{/Times-Italic-Bold {{/Symbol e}{sin{/Symbol \167}}}}' offset -1.5,0.  font "Times-Bold,14"
set ylabel '{/Times-Italic-Bold {/Symbol-Oblique g}} ({/Times-Italic-Bold {/Symbol-Oblique e}}, {/Times-Italic-Bold {/Symbol-Oblique w}}, {{/Times-Italic-Bold {t}}^{~{1}{.8/Symbol \176}}}) (mN/m)' offset 1.2,0.  font "Times-Bold"
set label 2 '{/Times-Italic-Bold {/Symbol-Oblique e}}'    at graph 1.05,graph 0.925 center front tc rgb "#7f7f7f"
set label 3 '{0}'                                         at graph 1.05,graph 0.5 center front tc rgb "#7f7f7f"
set label 4 '{-}{/Times-Italic-Bold {/Symbol-Oblique e}}' at graph 1.05,graph 0.088 center front tc rgb "#7f7f7f"
set y2label '{/Times-Italic-Bold f}({/Times-Italic-Bold {t}}^{~{1}{.8/Symbol \176}})}-1' offset 0, 0.0 rotate by 270 font "Times-Bold" tc rgb  '#7f7f7f'

set xlabel '{{/Times-Italic-Bold {t}}^{{~{1}{.8/Symbol \176}}}} (ps)' offset 0.2,0.2  font "Times-Bold"
set xtics font "Times-Bold"
set ytics font "Times-Bold"
set y2tics font "Times-Bold"
#set xlabel 'Change Lx(%)' offset 0.,0.  font "Times-Bold,15"
set y2tics
set label 1 '(b2)' at graph 0.1,graph 0.1 center front
set ytics nomirror
#set key top horizontal center 
set key font ",13" at graph 0.95,graph 0.90
#set key at 100,1900 
set xtics 0,10,40 offset -0.2,0.3
#set ytics 478,113,930
set y2tics -1.0,1,1.2 tc rgb  '#7f7f7f'
set y2tics format  "%.0f"
set ytics format  "%.0f"
set y2range [-1.2:1.2]
set yrange [450:850]
set ytics  400,100,900 offset 0.6,0.0
set xrange [0:40]
set format y2 ''
set mxtics 2
set mytics 2
set my2tics 2
set sample 10000
#set grid x y linewidth 1
#set grid x y linewidth 1
b2=2*pi/40;
a3=98;
a2=87;
d2=615;
f1(x)=a2*cos(b2*x+c2)*sin(b2*x+c2)+a3*sin(b2*x+c3)+d2
fit f1(x) 'total.fit.1' u 1:2 via a2,b2,c2,d2,a3,c3
plot [][][][]  \
	sin(2*pi*x/40)  w l lt 3 lw 3.0   lc rgb  "#7f7f7f"    axis x2y2  t 'Cyclic load',\
	'total.fit.1'     u 1:2 lw 3 pt 6 lc rgb "blue"        axis x1y1  t 'MD data',\
	f1(x) w l lt 1 lw 2               lc rgb "blue"        axis x1y1  t 'Eq.(10)',\
	'730' u 1:2 with linespoints lt 0 pt 7 ps 0 axis x1y2  t'',\
	'40.shu.data' u 1:2 with linespoints lt 0 pt 7  ps 0  t'' 


==> fig/fig4/b2-e2.file/d2/sss.paper.long.20.3.new.0.sh <==
set size 1.6,1.4
set term post eps enhanced color "Times-Bold,18" size 1.5,1.5
set encoding iso_8859_1
set output "fig4-2c.eps"
set border lw 1.8
set mxtics 2
set mytics 2
set key maxrows 4
set key samplen 1.2
set key spacing 1.2
#set xtics rotate by 0 12  offset 0,0.2
#set ytics rotate by 0 0.02  offset 0.5,0
unset colorbox
set tmargin 0
set bmargin 0
set lmargin 0
set rmargin 0
set samples 1000
set origin -0.35,-0.3 
set multiplot layout 1,1
#set y2label '{/Times-Italic-Bold {L}}_{x}{\261}{/Times-Italic-Bold {L}}_{x}{/Times-Italic-Bold {{/Symbol e}{sin{/Symbol \167}}}}' offset -1.5,0.  font "Times-Bold,14"
set ylabel '{/Times-Italic-Bold {/Symbol-Oblique g}} ({/Times-Italic-Bold {/Symbol-Oblique e}}, {/Times-Italic-Bold {/Symbol-Oblique w}}, {{/Times-Italic-Bold {t}}^{~{1}{.8/Symbol \176}}}) (mN/m)' offset 1.2,0.  font "Times-Bold"
set label 2 '{/Times-Italic-Bold {/Symbol-Oblique e}}'    at graph 1.05,graph 0.925 center front tc rgb "#7f7f7f"
set label 3 '{0}'                                         at graph 1.05,graph 0.5 center front tc rgb "#7f7f7f"
set label 4 '{-}{/Times-Italic-Bold {/Symbol-Oblique e}}' at graph 1.05,graph 0.088 center front tc rgb "#7f7f7f"
set y2label '{/Times-Italic-Bold f}({/Times-Italic-Bold {t}}^{~{1}{.8/Symbol \176}})}-1' offset 0, 0.0 rotate by 270 font "Times-Bold" tc rgb  '#7f7f7f'

set xlabel '{{/Times-Italic-Bold {t}}^{{~{1}{.8/Symbol \176}}}} (ps)' offset 0.2,0.2  font "Times-Bold"
set xtics font "Times-Bold"
set ytics font "Times-Bold"
set y2tics font "Times-Bold"
#set xlabel 'Change Lx(%)' offset 0.,0.  font "Times-Bold,15"
set y2tics
set label 1 '(c2)' at graph 0.1,graph 0.1 center front
set ytics nomirror
#set key top horizontal center 
set key font ",13" at graph 0.95,graph 0.90
#set key at 100,1900 
set xtics 0,5,20 offset -0.2,0.3
#set ytics 478,113,930
set y2tics -1.0,1,1.2 tc rgb  '#7f7f7f'
set y2tics format  "%.0f"
set ytics format  "%.0f"
set y2range [-1.2:1.2]
set yrange [450:850]
set ytics  400,100,900 offset 0.6,0.0
set xrange [0:20]
set format y2 ''
set mxtics 2
set mytics 2
set my2tics 2
set sample 10000
#set grid x y linewidth 1
#set grid x y linewidth 1
b2=2*pi/20;
a3=93;
a2=55;
d2=597;
f1(x)=a2*cos(b2*x+c2)*sin(b2*x+c2)+a3*sin(b2*x+c3)+d2
fit f1(x) '20.Excessstress.3%' u 1:2 via a2,c2,d2,a3,c3
plot [][][][] \
	sin(2*pi*x/20)  w l lt 3 lw 3.0   lc rgb  "#7f7f7f"    axis x2y2  t 'Cyclic load',\
	'20.Excessstress.3%' u 1:2 lw 3 pt 6 lc rgb "dark-green" axis x1y1 t 'MD data',\
	f1(x) w l lt 1 lw 2 lc rgb "dark-green"  axis x1y1                t'Eq.(10)',\
	'630' u 1:2 with linespoints lt 0 pt 7 ps 0 axis x1y2   t'', \
	'20.shu.data' u 1:2 with linespoints lt 0 pt 7  ps 0  t'' 


==> fig/fig4/b2-e2.file/e2/sss.paper.long.20.5.new.0.sh <==
set size 1.6,1.4
set term post eps enhanced color "Times-Bold,18" size 1.5,1.5
set encoding iso_8859_1
set output "fig4-2d.eps"
set border lw 1.8
set mxtics 2
set mytics 2
set key maxrows 4
set key samplen 1.2
set key spacing 1.2
#set xtics rotate by 0 12  offset 0,0.2
#set ytics rotate by 0 0.02  offset 0.5,0
unset colorbox
set tmargin 0
set bmargin 0
set lmargin 0
set rmargin 0
set samples 1000
set origin -0.35,-0.3 
set multiplot layout 1,1
#set y2label '{/Times-Italic-Bold {L}}_{x}{\261}{/Times-Italic-Bold {L}}_{x}{/Times-Italic-Bold {{/Symbol e}{sin{/Symbol \167}}}}' offset -1.5,0.  font "Times-Bold,14"
set ylabel '{/Times-Italic-Bold {/Symbol-Oblique g}} ({/Times-Italic-Bold {/Symbol-Oblique e}}, {/Times-Italic-Bold {/Symbol-Oblique w}}, {{/Times-Italic-Bold {t}}^{~{1}{.8/Symbol \176}}}) (mN/m)' offset 1.2,0.  font "Times-Bold"
set label 2 '{/Times-Italic-Bold {/Symbol-Oblique e}}'    at graph 1.05,graph 0.925 center front tc rgb "#7f7f7f"
set label 3 '{0}'                                         at graph 1.05,graph 0.5 center front tc rgb "#7f7f7f"
set label 4 '{-}{/Times-Italic-Bold {/Symbol-Oblique e}}' at graph 1.05,graph 0.088 center front tc rgb "#7f7f7f"
set y2label '{/Times-Italic-Bold f}({/Times-Italic-Bold {t}}^{~{1}{.8/Symbol \176}})}-1' offset 0, 0.0 rotate by 270 font "Times-Bold" tc rgb  '#7f7f7f'

set xlabel '{{/Times-Italic-Bold {t}}^{{~{1}{.8/Symbol \176}}}} (ps)' offset 0.2,0.2  font "Times-Bold"
set xtics font "Times-Bold"
set ytics font "Times-Bold"
set y2tics font "Times-Bold"
#set xlabel 'Change Lx(%)' offset 0.,0.  font "Times-Bold,15"
set y2tics
set label 1 '(d2)' at graph 0.1,graph 0.1 center front
set ytics nomirror
#set key top horizontal center 
set key font ",13" at graph 0.95,graph 0.90
#set key at 100,1900 
set xtics 0,5,20 offset -0.2,0.3
#set ytics 478,113,930
set y2tics -1.0,1,1.2 tc rgb  '#7f7f7f'
set y2tics format  "%.0f"
set ytics format  "%.0f"
set y2range [-1.2:1.2]
set yrange [450:850]
set ytics  400,100,900 offset 0.6,0.0
set xrange [0:20]
set format y2 ''
set mxtics 2
set mytics 2
set my2tics 2
set sample 10000
#set grid x y linewidth 1
#set grid x y linewidth 1
b2=2*pi/20;
a3=138;
a2=159;
d2=610;
f1(x)=a2*cos(b2*x+c2)*sin(b2*x+c2)+a3*sin(b2*x+c3)+d2
fit f1(x) '20.Excessstress.5%' u 1:2 via a2,c2,d2,a3,c3
plot [][][][] \
  sin(2*pi*x/20)  w l lt 3 lw 3.0   lc rgb  "#7f7f7f"    axis x2y2  t 'Cyclic load',\
  '20.Excessstress.5%' u 1:2 lw 3 pt 6 lc rgb "red"       axis x1y1 t 'MD data',\
  f1(x) w l lt 1 lw 2 lc rgb "red"  axis x1y1                       t 'Eq.(10)',\
  '640' u 1:2 with linespoints lt 0 pt 7 ps 0 axis x1y2   t'', \
  '20.shu.data.5' u 1:2 with linespoints lt 0 pt 7  ps 0  t''


==> fig/fig5/plot.phase.tension.428.135.tension.paper.sh <==
set size 1.8,1.8
set term post eps enhanced color "Times-Bold,25" size 1.8,1.8
set size ratio 1.0
set encoding iso_8859_1
set output "fig5.eps"
set bars 2.5
set border lw 1.5
set mxtics 2
set mytics 2
set xtics format  "%.0f"
set key Left left reverse samplen 0.5 maxrows 3 font "Times-Bold,18" width -5 spacing 0.8
set xtics 0,20,100 offset 0.,.4 
set ytics 580,20,620 offset 0.6,0 
set xlabel '{/Symbol-Oblique w} {/Times-Bold (GHz)}' offset 0.,0.8  font "Times-Bold"
set ylabel '{/Times-Italic-Bold {/Symbol-Oblique g}}_{0}({/Symbol-Oblique e},{/Symbol-Oblique w}) (mN/m)' offset 2.5,0.0 font 'Times-Bold'
f(x)=a*x+b
fit f(x) 'e1' u 1:2  via a,b
#fit f(x) 'e1' u 1:2:3  via a,b
f1(x)=a1*x*x+b1*x+c1
fit f1(x) 'e1' u 1:2 via a1,b1,c1
fit f1(x) 'e1' u 1:2:3 via a1,b1,c1
f2(x)=a2*x+b2
fit f2(x) 'e3' u 1:2 via a2,b2
#fit f2(x) 'e3' u 1:2:3 via a2,b2
f3(x)=a3*x*x+b3*x+c3
fit f3(x) 'e3' u 1:2 via a3,b3,c3
fit f3(x) 'e3' u 1:2:3 via a3,b3,c3
f4(x)=a4*x+b4
fit f4(x) 'e5' u 1:2 via a4,b4
#fit f4(x) 'e5' u 1:2:3 via a4,b4
f5(x)=a5*x*x+b5*x+c5
fit f5(x) 'e5' u 1:2 via a5,b5,c5
fit f5(x) 'e5' u 1:2:3 via a5,b5,c5
plot [-5:100][575:620] \
	f(x)  w l lt 1    lw 0.1          lc 'black' t '' , \
	f1(x) w l lt 1    lw 2            lc 'black' t '' , \
  f2(x) w l lt 1    lw 0.1          lc 'black' t '' , \
	f3(x) w l lt 1    lw 2            lc 'black' t '' , \
	f4(x) w l lt 1    lw 0.1          lc 'black' t '' , \
	f5(x) w l lt 1    lw 2            lc 'black' t '' , \
	'e1' u 1:2:3 w ye lw 2 lt 1 ps 1.1 pt 146  lc 'black' t '{/Symbol-Oblique e} = 1%', \
	'e3' u 1:2:3 w ye lw 2 lt 1 ps 1.4 pt 149  lc 'black' t '{/Symbol-Oblique e} = 3%', \
	'e5' u 1:2:3 w ye lw 2 lt 1 ps 1.3 pt 147  lc "black" t '{/Symbol-Oblique e} = 5%', \
	f5(x)+1000   w l lt 1    lw 3            lc 'black' t 'quadratic', \
	f4(x)+1000   w l lt 1    lw 0.1          lc 'black' t 'linear' 
!epstopdf fig5.eps


==> fig/fig6-7/000.plot.1.sh <==
set size 1.8,1.8
set term post eps enhanced color "Times-Bold,25" size 1.8,1.8
set size ratio 1.0
set encoding iso_8859_1
set bars 2.5
set border lw 1.5
set mxtics 2
set mytics 2
set xtics format  "%.0f"
set key Left left reverse samplen 0.5 maxrows 4 font "Times-Bold,18" width -5 spacing 1.0 at graph 0.05, graph 0.95

set output "fig61.eps"

set xtics 0,20,100 offset 0.,.4 
set ytics 0,0.1,0.4 offset 0.6,0 

set xlabel '{/Symbol-Oblique w} {/Times-Bold (GHz)}' offset 0.,0.8
set ylabel '{/Times-Italic-Bold A_{/Times-Bold 1}} ({/Symbol-Oblique e},{/Symbol-Oblique w})' offset 3.1,0.0
set label 1 '{/Symbol-Oblique w}_{/Times-Bold {01}}' at graph 0.58,graph 1.06 center textcolor rgb 'black'
set label 2 '{/Times-Bold (a)}' at graph 0.9,graph 0.9  center textcolor rgb 'black'

set sample 1000
n=2
beta2_factor=0.1
factor_w_to_f= 1/(2*pi) * 1000  # angle frequency (rad/ps) to frequency (GHz)
f11  = 1.04211
f13  = 2.99317
f15  = 4.54319
f21  = 0.0393782
f23  = 0.469095
f25  = 1.35749
w01  = 0.350587
beta1= 0.0344785
w02  = 0.64098
beta2= beta1*beta2_factor

A11(x)=f11/sqrt( (w01*w01-x*x)**2+(2*beta1*x)**2       )
A13(x)=f13/sqrt( (w01*w01-x*x)**2+(2*beta1*x)**2       )
A15(x)=f15/sqrt( (w01*w01-x*x)**2+(2*beta1*x)**2       )

data_filename="data01.yzy_AplitudePhaseLag_WrongPointRemoved"

plot [-5:100][-0.02:0.35] \
 A11(x/factor_w_to_f)/580 lt 1 lw 2 lc rgb "black" t '', \
 A13(x/factor_w_to_f)/580 lt 1 lw 2 lc rgb "black" t '', \
 A15(x/factor_w_to_f)/580 lt 1 lw 2 lc rgb "black" t '', \
 A11(x)+1000   w l lt 1    lw 3            lc 'black' t 'Eq.(13), {/Times-Italic-Bold n} = 1', \
 data_filename u ($3==1 ? $1:1/0):($4/580):($5/580) w ye lw 2 lt 1 ps 1.1 pt 146  lc 'black' t '{/Symbol-Oblique e} = 1%', \
 data_filename u ($3==3 ? $1:1/0):($4/580):($5/580) w ye lw 2 lt 1 ps 1.4 pt 149  lc 'black' t '{/Symbol-Oblique e} = 3%', \
 data_filename u ($3==5 ? $1:1/0):($4/580):($5/580) w ye lw 2 lt 1 ps 1.3 pt 147  lc "black" t '{/Symbol-Oblique e} = 5%', \
 'omega1' u 1:2 w l lt 3 lw 2 lc rgb "black" t ''

!epstopdf fig61.eps

#f4(x)+1000   w l lt 1    lw 0.1          lc 'black' t 'linear' 


==> fig/fig6-7/000.plot.2.sh <==
set size 1.8,1.8
set term post eps enhanced color "Times-Bold,25" size 1.8,1.8
set size ratio 1.0
set encoding iso_8859_1
set bars 2.5
set border lw 1.5
set mxtics 2
set mytics 2
set xtics format  "%.0f"
set key Left left reverse samplen 0.5 maxrows 4 font "Times-Bold,18" width -5 spacing 1.0 at graph 0.05, graph 0.95

set output "fig62.eps"

set xtics 0,20,100 offset 0.,.4 
set ytics 0,0.1,0.3 offset 0.6,0 

set xlabel '{/Symbol-Oblique w} {/Times-Bold (GHz)}' offset 0.,0.8
set ylabel '{/Times-Italic-Bold A_{/Times-Bold 2}} ({/Symbol-Oblique e},{/Symbol-Oblique w})' offset 3.1,0.0
set label 1 '0.5{/Symbol-Oblique w}_{/Times-Bold {02}}' at graph 0.54,graph 1.06 center textcolor rgb 'black' font "Times-Bold,22"
set label 2 '{/Times-Bold (b)}' at graph 0.9,graph 0.9  center textcolor rgb 'black'

set sample 1000
n=2
beta2_factor=0.1
factor_w_to_f= 1/(2*pi) * 1000  # angle frequency (rad/ps) to frequency (GHz)
f11  = 1.04211
f13  = 2.99317
f15  = 4.54319
f21  = 0.0393782
f23  = 0.469095
f25  = 1.35749
w01  = 0.350587
beta1= 0.0344785
w02  = 0.64098
beta2= beta1*beta2_factor

A21(x)=f21/sqrt( (w02*w02-n*x*n*x)**2+(2*beta2*n*x)**2 )
A23(x)=f23/sqrt( (w02*w02-n*x*n*x)**2+(2*beta2*n*x)**2 )
A25(x)=f25/sqrt( (w02*w02-n*x*n*x)**2+(2*beta2*n*x)**2 )

data_filename="data01.yzy_AplitudePhaseLag_WrongPointRemoved"

plot [-5:100][-0.012:0.2]\
 A21(x/factor_w_to_f)/580 lt 1 lw 2 lc rgb "black" t '', \
 A23(x/factor_w_to_f)/580 lt 1 lw 2 lc rgb "black" t '', \
 A25(x/factor_w_to_f)/580 lt 1 lw 2 lc rgb "black" t '', \
 A21(x)+1000   w l lt 1    lw 3            lc 'black' t 'Eq.(13), {/Times-Italic-Bold n} = 2', \
 data_filename u ($3==1 ? $1:1/0):($8/580):($9/580) w ye lw 2 lt 1 ps 1.1 pt 146  lc 'black' t '{/Symbol-Oblique e} = 1%', \
 data_filename u ($3==3 ? $1:1/0):($8/580):($9/580) w ye lw 2 lt 1 ps 1.4 pt 149  lc 'black' t '{/Symbol-Oblique e} = 3%', \
 data_filename u ($3==5 ? $1:1/0):($8/580):($9/580) w ye lw 2 lt 1 ps 1.3 pt 147  lc "black" t '{/Symbol-Oblique e} = 5%' , \
 'omega2' u 1:2 w l lt 3 lw 2 lc rgb "black" t ''

!epstopdf fig62.eps

#f4(x)+1000   w l lt 1    lw 0.1          lc 'black' t 'linear' 


==> fig/fig6-7/000.plot.3.sh <==
set size 1.8,1.8
set term post eps enhanced color "Times-Bold,25" size 1.8,1.8
set size ratio 1.0
set encoding iso_8859_1
set bars 2.5
set border lw 1.5
set mxtics 2
set mytics 2
set xtics format  "%.0f"
set key Left left reverse samplen 0.5 maxrows 4 font "Times-Bold,18" width -5 spacing 1.0 at graph 0.05, graph 0.4

set output "fig71.eps"

set xtics 0,20,100 offset 0.,.4 
set ytics ("0" 0, "{/Symbol-Oblique p}/2" 0.5*pi, "{/Symbol-Oblique p}" pi)  offset 0.6,0
set xlabel '{/Symbol-Oblique w} {/Times-Bold (GHz)}' offset 0.,0.8
set ylabel "{/Times-Bold {/Symbol-Oblique d}_{1}({/Symbol-Oblique w}) (rad)}" offset 2.5,0.0
set label 1 '{/Symbol-Oblique w}_{/Times-Bold {01}}' at graph 0.58,graph 1.06 center textcolor rgb 'black'
set label 2 '{/Times-Bold (a)}' at graph 0.9,graph 0.9  center textcolor rgb 'black'



set sample 1000
n=2
beta2_factor=0.1
factor_w_to_f= 1/(2*pi) * 1000  # angle frequency (rad/ps) to frequency (GHz)
f11  = 1.04211
f13  = 2.99317
f15  = 4.54319
f21  = 0.0393782
f23  = 0.469095
f25  = 1.35749
w01  = 0.350587
beta1= 0.0344785
w02  = 0.64098
beta2= beta1*beta2_factor

phi1(x)=atan( -2*beta1*x/(w01*w01-x*x)       )+3.1415926
phi2(x)=atan( -2*beta2*n*x/(w02*w02-n*x*n*x) )+3.1415926
phi1_plot(x)=(x*x<w01*w01? phi1(x) : (phi1(x)-3.1415926))
phi2_plot(x)=(n*x*n*x<w02*w02? phi2(x) : (phi2(x)-3.1415926))


data_filename="data01.yzy_AplitudePhaseLag_WrongPointRemoved"

plot [-5:100][-0.4:3.456] \
 phi1_plot(x/factor_w_to_f) lt 1 lw 2 lc rgb "black" t '', \
 sin(x)+10000  w l lt 1    lw 3            lc 'black' t 'Eq.(14), {/Times-Italic-Bold n} = 1', \
 data_filename u ($3==1 ? $1:1/0):6:7 w ye  lw 2 lt 1 ps 1.1 pt 146  lc 'black' t '{/Symbol-Oblique e} = 1%', \
 data_filename u ($3==3 ? $1:1/0):6:7 w ye  lw 2 lt 1 ps 1.4 pt 149  lc 'black' t '{/Symbol-Oblique e} = 3%', \
 data_filename u ($3==5 ? $1:1/0):6:7 w ye  lw 2 lt 1 ps 1.3 pt 147  lc "black" t '{/Symbol-Oblique e} = 5%', \
 'omega1b' u 1:2 w l lt 3 lw 2 lc rgb "black" t ''

!epstopdf fig71.eps


==> fig/fig6-7/000.plot.4.sh <==
set size 1.8,1.8
set term post eps enhanced color "Times-Bold,25" size 1.8,1.8
set size ratio 1.0
set encoding iso_8859_1
set bars 2.5
set border lw 1.5
set mxtics 2
set mytics 2
set xtics format  "%.0f"
set key Left left reverse samplen 0.5 maxrows 4 font "Times-Bold,18" width -5 spacing 1.0 at graph 0.05, graph 0.4

set output "fig72.eps"

set xtics 0,20,100 offset 0.,.4 
set ytics ("0" 0, "{/Symbol-Oblique p}/2" 0.5*pi, "{/Symbol-Oblique p}" pi)  offset 0.6,0
set xlabel '{/Symbol-Oblique w} {/Times-Bold (GHz)}' offset 0.,0.8
set ylabel "{/Times-Bold {/Symbol-Oblique d}_{2}({/Symbol-Oblique w}) (rad)}" offset 2.5,0.0
set label 1 '0.5{/Symbol-Oblique w}_{/Times-Bold {02}}' at graph 0.54,graph 1.06 center textcolor rgb 'black' font "Times-Bold,22"
set label 2 '{/Times-Bold (b)}' at graph 0.9,graph 0.9  center textcolor rgb 'black'


set sample 1000
n=2
beta2_factor=0.1
factor_w_to_f= 1/(2*pi) * 1000  # angle frequency (rad/ps) to frequency (GHz)
f11  = 1.04211
f13  = 2.99317
f15  = 4.54319
f21  = 0.0393782
f23  = 0.469095
f25  = 1.35749
w01  = 0.350587
beta1= 0.0344785
w02  = 0.64098
beta2= beta1*beta2_factor

phi1(x)=atan( -2*beta1*x/(w01*w01-x*x)       )+3.1415926
phi2(x)=atan( -2*beta2*n*x/(w02*w02-n*x*n*x) )+3.1415926
phi1_plot(x)=(x*x<w01*w01? phi1(x) : (phi1(x)-3.1415926))
phi2_plot(x)=(n*x*n*x<w02*w02? phi2(x) : (phi2(x)-3.1415926))


data_filename="data01.yzy_AplitudePhaseLag_WrongPointRemoved"

plot [-5:100][-0.4:3.456] \
 phi2_plot(x/factor_w_to_f) lt 1 lw 2 lc rgb "black" t '', \
 sin(x)+10000  w l lt 1    lw 3            lc 'black' t 'Eq.(14), {/Times-Italic-Bold n} = 2', \
 data_filename u ($3==3 && $10!=0 ? $1:1/0):10:11 w ye  lw 2 lt 1 ps 1.4 pt 149  lc 'black' t '{/Symbol-Oblique e} = 3%', \
 data_filename u ($3==5 && $10!=0 ? $1:1/0):10:11 w ye  lw 2 lt 1 ps 1.3 pt 147  lc "black" t '{/Symbol-Oblique e} = 5%', \
 'omega2b' u 1:2 w l lt 3 lw 2 lc rgb "black" t ''

!epstopdf fig72.eps



==> fig/fig8/plot.paper.stress.try.sh <==
set size 1.20,1.25
set term post eps enhanced color "Times-Bold" 22.0 size 3.5,3.5
set output   "fig8.eps"  
set encoding iso_8859_1
set offsets 0, 0, 0, 0
set border lw 1
set tics scale 1.0
set bars small
set bar 0.8

set multiplot layout 1,1
set samples 1000

set tmargin 0
set bmargin 0
set lmargin 0
set rmargin 0
set size 0.333333,1.0

set mxtics 3
set mytics 2

set xlabel '{/Times-Italic-Bold {z}} ({\305})' offset -0.0,1.  font "Times-Bold,22"
set ylabel '{ /Times-Italic-Bold {S}}(z, {/Times-Italic-Bold {t}}^{~{1}{.8/Symbol \176}}) (kbar)' offset 2.8,0.4 font "Times-Bold,22"
set xtics -60,30,30  offset 0,0.4
set ytics -20,20,30  offset 0.7,0
set xtics add (0)
set label 21 '{/Symbol-Oblique w} = 50GHz' at graph 0.50,graph 1.08 center front
set label 22 '{/Symbol-Oblique e} = 1%'    at graph 0.50,graph 1.03 center front
set label 3 '(a)'    at graph 0.162,graph 0.05 center front
set label 4 '0 ps'   at graph 0.5,graph 0.13 center front font "Times,16" tc rgb "#000000"
set label 5 '4 ps'   at graph 0.5,graph 0.31 center front font "Times,16" tc rgb "#000000"
set label 6 '8 ps'   at graph 0.5,graph 0.49 center front font "Times,16" tc rgb "#000000"
set label 7 '12 ps'  at graph 0.5,graph 0.67 center front font "Times,16" tc rgb "#000000"
set label 8 '16 ps'  at graph 0.5,graph 0.85 center front font "Times,16" tc rgb "#000000"

set origin 0.16,0.12
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#FFFFFF"
set key font "Times-Bold,12" samplen 0.5 Left right at graph 0.27, graph 0.97 spacing 0.6 width -13.5
plot [-40:10][-20:200] \
	's00'      u ($1+0 ):($2+0  ) w l lw 3   lt 1 lc rgb "#00FF00"  title "Equilibrium", \
	's00'      u ($1+0 ):($2+40 ) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's00'      u ($1+0 ):($2+80 ) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's00'      u ($1+0 ):($2+120) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's00'      u ($1+0 ):($2+160) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's0a'      u ($1+0 ):($2+0  ) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	's1a'      u ($1+4 ):($2+40 ) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	's2a'      u ($1+8 ):($2+80 ) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	's3a'      u ($1+12):($2+120) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	's4a'      u ($1+16):($2+160) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
 	  0                           w l lw 0.8 lt 1 lc rgb "#cccccc"  notitle, \
 	 40                           w l lw 0.8 lt 1 lc rgb "#cccccc"  notitle, \
 	 80                           w l lw 0.8 lt 1 lc rgb "#cccccc"  notitle, \
 	120                           w l lw 0.8 lt 1 lc rgb "#cccccc"  notitle, \
	160                           w l lw 0.8 lt 1 lc rgb "#cccccc"  notitle, \
	's4a'      u ($1+16):($2+230) w l lw 3   lt 1 lc rgb "#000000"  title "Dynamic", \
  '0' u 1:2                     w l lw 0.8 lt 1 lc rgb "#cccccc"  notitle
unset object 1
                                                
set origin 0.493333,0.12                         
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#cccccc"
set label 22 '{/Symbol-Oblique e} = 3%'    at graph 0.50,graph 1.03 center front
set label 3 '(b)' at graph 0.162,graph 0.05 center front
unset ylabel
set format y ""                                 
set size 0.333333,1.0                           
plot [-40:10][-20:200] \
	's00'      u ($1+0 ):($2+0  ) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's0a'      u ($1+0 ):($2+40 ) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's00'      u ($1+0 ):($2+80 ) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's00'      u ($1+0 ):($2+120) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's00'      u ($1+0 ):($2+160) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's0b'      u ($1+0 ):($2+0  ) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	's1b'      u ($1+4 ):($2+40 ) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	's2b'      u ($1+8 ):($2+80 ) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	's3b'      u ($1+12):($2+120) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	's4b'      u ($1+16):($2+160) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
 	  0                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
 	 40                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
 	 80                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
 	120                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
	160                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
  '0' u 1:2                     w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle
unset object 1
                                                
set origin 0.826666,0.12                        
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#888888"
set label 22 '{/Symbol-Oblique e} = 5%'    at graph 0.50,graph 1.03 center front
set label 3 '(c)' at graph 0.162,graph 0.05 center front
set format y ""                                 
set size 0.333333,1.0                           
plot [-40:10][-20:200] \
	's00'      u ($1+0 ):($2+0  ) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's00'      u ($1+0 ):($2+40 ) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's00'      u ($1+0 ):($2+80 ) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's00'      u ($1+0 ):($2+120) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's00'      u ($1+0 ):($2+160) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	's0c'      u ($1+0 ):($2+0  ) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	's1c'      u ($1+4 ):($2+40 ) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	's2c'      u ($1+8 ):($2+80 ) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	's3c'      u ($1+12):($2+120) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	's4c'      u ($1+16):($2+160) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
 	  0                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
 	 40                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
 	 80                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
 	120                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
	160                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
  '0' u 1:2                     w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle
	! epstopdf fig8.eps


==> fig/fig9/plot.paper.rho.try.sh <==
set size 1.20,1.25
set term post eps enhanced color "Times-Bold" 22.0 size 3.5,3.5
set output   "fig9.eps"  
set encoding iso_8859_1
set offsets 0, 0, 0, 0
set border lw 1
set tics scale 1.0
set bars small
set bar 0.8

set multiplot layout 1,1
set samples 1000

set tmargin 0
set bmargin 0
set lmargin 0
set rmargin 0
set size 0.333333,1.0

set mxtics 3
set mytics 2

set xlabel '{/Times-Italic-Bold {z}} ({\305})' offset -0.0,1.  font "Times-Bold,22"
set ylabel '{/Symbol-Oblique r} ({/Times-Italic-Bold z}, {/Times-Italic-Bold {t}}^{~{1}{.8/Symbol \176}}) ({\305}^{-3})' offset 4.4,0.4 font "Times-Bold,22"
set xtics -60,30,30   offset 0,0.4
set ytics -0.02,.02,0.04 offset 0.7,0 #format  "%.2f"
set xtics add (0)
set ytics add (0)
set label 21 '{/Symbol-Oblique w} = 50GHz' at graph 0.50,graph 1.08 center front
set label 22 '{/Symbol-Oblique e} = 1%'    at graph 0.50,graph 1.03 center front
set label 3 '(a)'    at graph 0.162,graph 0.05 center front
set label 4 '0 ps'   at graph 0.5,graph 0.20 center front font "Times,16" tc rgb "#000000"
set label 5 '4 ps'   at graph 0.5,graph 0.39 center front font "Times,16" tc rgb "#000000"
set label 6 '8 ps'   at graph 0.5,graph 0.58 center front font "Times,16" tc rgb "#000000"
set label 7 '12 ps'  at graph 0.5,graph 0.77 center front font "Times,16" tc rgb "#000000"
set label 8 '16 ps'  at graph 0.5,graph 0.96 center front font "Times,16" tc rgb "#000000"

set origin 0.16,0.12
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#FFFFFF"
set key font "Times-Bold,12" samplen 0.5 Left right at graph 0.27, graph 0.87 spacing 0.6 width -13.5
plot [-40:10][-.01:0.25] \
	'm00'      u ($1+0 ):($2+0   ) w l lw 3   lt 1 lc rgb "#00FF00"  title "Equilibrium", \
	'm00'      u ($1+0 ):($2+0.05) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm00'      u ($1+0 ):($2+0.10) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm00'      u ($1+0 ):($2+0.15) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm00'      u ($1+0 ):($2+0.20) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm0a'      u ($1+0 ):($2+0   ) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	'm1a'      u ($1+4 ):($2+0.05) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	'm2a'      u ($1+8 ):($2+0.10) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	'm3a'      u ($1+12):($2+0.15) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	'm4a'      u ($1+16):($2+0.20) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
 	  0                            w l lw 0.8 lt 1 lc rgb "#cccccc"  notitle, \
 	 .05                           w l lw 0.8 lt 1 lc rgb "#cccccc"  notitle, \
 	 .10                           w l lw 0.8 lt 1 lc rgb "#cccccc"  notitle, \
 	 .15                           w l lw 0.8 lt 1 lc rgb "#cccccc"  notitle, \
	 .20                           w l lw 0.8 lt 1 lc rgb "#cccccc"  notitle, \
	'm4a'      u ($1+16):($2+0.3 ) w l lw 3   lt 1 lc rgb "#000000"  title "Dynamic", \
  '0' u 1:2                      w l lw 0.8 lt 1 lc rgb "#cccccc"  notitle
unset object 1
                                                
set origin 0.493333,0.12                         
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#cccccc"
set label 22 '{/Symbol-Oblique e} = 3%'    at graph 0.50,graph 1.03 center front
set label 3 '(b)' at graph 0.162,graph 0.05 center front
unset ylabel
set format y ""                                 
set size 0.333333,1.0                           
plot [-40:10][-.01:0.25] \
	'm00'      u ($1+0 ):($2+0   ) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm00'      u ($1+0 ):($2+0.05) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm00'      u ($1+0 ):($2+0.10) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm00'      u ($1+0 ):($2+0.15) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm00'      u ($1+0 ):($2+0.20) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm0b'      u ($1+0 ):($2+0   ) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	'm1b'      u ($1+4 ):($2+0.05) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	'm2b'      u ($1+8 ):($2+0.10) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	'm3b'      u ($1+12):($2+0.15) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	'm4b'      u ($1+16):($2+0.20) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
 	  0                            w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
 	 .05                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
 	 .10                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
 	 .15                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
	 .20                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
  '0' u 1:2                      w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle
unset object 1
                                                
set origin 0.826666,0.12                        
set object 1 rectangle from graph 0,graph 0 to graph 1,graph 1 behind fillstyle transparent solid 0.5 noborder fillcolor rgb "#888888"
set label 22 '{/Symbol-Oblique e} = 5%'    at graph 0.50,graph 1.03 center front
set label 3 '(c)' at graph 0.162,graph 0.05 center front
set format y ""                                 
set size 0.333333,1.0                           
plot [-40:10][-.01:0.25] \
	'm00'      u ($1+0 ):($2+0   ) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm00'      u ($1+0 ):($2+0.05) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm00'      u ($1+0 ):($2+0.10) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm00'      u ($1+0 ):($2+0.15) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm00'      u ($1+0 ):($2+0.20) w l lw 3   lt 1 lc rgb "#00FF00"  notitle, \
	'm0c'      u ($1+0 ):($2+0   ) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	'm1c'      u ($1+4 ):($2+0.05) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	'm2c'      u ($1+8 ):($2+0.10) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	'm3c'      u ($1+12):($2+0.15) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
	'm4c'      u ($1+16):($2+0.20) w l lw 3   lt 1 lc rgb "#000000"  notitle, \
 	  0                            w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
 	 .05                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
 	 .10                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
 	 .15                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
	 .20                           w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle, \
  '0' u 1:2                      w l lw 0.8 lt 1 lc rgb "#FFFFFF"  notitle
	! epstopdf fig9.eps

